Secrets in Computing Optical Flow by Convolutional Networks

Convolutional neural networks (CNNs) have been widely used over many areas in compute vision. Especially in classification. Recently, FlowNet and several works on opti- cal estimation using CNNs shows the potential ability of CNNs in doing per-pixel regression. We proposed several CNNs network architectures that can estimate optical flow, and fully unveiled the intrinsic different between these structures.

==> demo/testonmiddlebury/Untitled.m <==
path = './';
train_filenames = dir('./*.png');    % return a structure with filenames
for k=1:size(train_filenames,1)
    filename = [path train_filenames(k).name];   % kth-filename in the list
    I = imread(filename);
    RGB = imresize(I,0.5);
    imwrite(RGB,filename);
end


==> demo/testonmiddlebury/copy/Untitled.m <==
path = './';
train_filenames = dir('./*.png');    % return a structure with filenames
for k=1:size(train_filenames,1)
    filename = [path train_filenames(k).name];   % kth-filename in the list
    I = imread(filename);
    RGB = imresize(I,0.5);
    imwrite(RGB,filename);
end


==> demo/testonmiddlebury/mmmmm/Untitled.m <==
path = './';
train_filenames = dir('./*.png');    % return a structure with filenames
for k=1:size(train_filenames,1)
    filename = [path train_filenames(k).name];   % kth-filename in the list
    I = imread(filename);
    RGB = imresize(I,0.5);
    imwrite(RGB,filename);
end

